Paper2SysArch: Structure-Constrained System Architecture Generation from Scientific Papers

The manual creation of system architecture diagrams for scientific papers is a time-consuming and subjective process, while existing generative models lack the necessary structural control and semantic understanding for this task. A primary obstacle hindering research and development in this domain has been the profound lack of a standardized benchmark to quantitatively evaluate the automated generation of diagrams from text. To address this critical gap, we introduce a novel and comprehensive benchmark, the first of its kind, designed to catalyze progress in automated scientific visualization. It consists of 3,000 research papers paired with their corresponding high-quality ground-truth diagrams and is accompanied by a three-tiered evaluation metric assessing semantic accuracy, layout coherence, and visual quality. Furthermore, to establish a strong baseline on this new benchmark, we propose Paper2SysArch, an end-to-end system that leverages multi-agent collaboration to convert papers into structured, editable diagrams. To validate its performance on complex cases, the system was evaluated on a manually curated and more challenging subset of these papers, where it achieves a composite score of 69.0. This work's principal contribution is the establishment of a large-scale, foundational benchmark to enable reproducible research and fair comparison. Meanwhile, our proposed system serves as a viable proof-of-concept, demonstrating a promising path forward for this complex task.

==> anc/Evaluation_Case/README.txt <==
This case uses the Generation Case's output figure as the input figure.

==> anc/Evaluation_Case/eval_detailed_results.txt <==
<Semantic Evaluation Result>
Input Graph: 
{
    "nodes": [
        {
            "id": "n0",
            "name": "Webpage Element Encoding",
            "children": []
        },
        {
            "id": "n1",
            "name": "Interactive Element Marking",
            "children": []
        },
        {
            "id": "n2",
            "name": "Complex Instruction Decomposition",
            "children": []
        },
        {
            "id": "n3",
            "name": "Single-step Inference",
            "children": []
        },
        {
            "id": "n4",
            "name": "Failure Experience Storage",
            "children": []
        },
        {
            "id": "n5",
            "name": "Insight Generation",
            "children": []
        }
    ],
    "edges": [
        {
            "source": "n0",
            "target": "n1",
            "name": "Encoding to Marking"
        },
        {
            "source": "n2",
            "target": "n3",
            "name": "Decomposition to Inference"
        },
        {
            "source": "n4",
            "target": "n5",
            "name": "Storage to Insight"
        }
    ]
}
Ground Truth Graph: 
{
    "nodes": [
        {
            "id": "n0",
            "name": "User Request",
            "children": []
        },
        {
            "id": "n1",
            "name": "Perception",
            "children": []
        },
        {
            "id": "n2",
            "name": "Planning",
            "children": []
        },
        {
            "id": "n3",
            "name": "Action",
            "children": []
        },
        {
            "id": "n4",
            "name": "Memory",
            "children": []
        },
        {
            "id": "n5",
            "name": "Screenshot Info",
            "children": []
        },
        {
            "id": "n6",
            "name": "HTML Info",
            "children": []
        },
        {
            "id": "n7",
            "name": "Previous Actions",
            "children": []
        }
    ],
    "edges": [
        {
            "source": "n0",
            "target": "n2",
            "name": "Initiates Planning"
        },
        {
            "source": "n1",
            "target": "n5",
            "name": "Analyzes Screenshot"
        },
        {
            "source": "n1",
            "target": "n6",
            "name": "Interprets HTML"
        },
        {
            "source": "n1",
            "target": "n7",
            "name": "Reviews Memory"
        },
        {
            "source": "n2",
            "target": "n3",
            "name": "Forms Action Plan"
        },
        {
            "source": "n3",
            "target": "n4",
            "name": "Stores to Memory"
        },
        {
            "source": "n3",
            "target": "n1",
            "name": "Feedback Loop"
        }
    ]
}
----------------------------------------------------------------------------------------------------
<Node Alignment Result>
{
    "matches": {
        "n0": "n0",
        "n6": "n1",
        "n7": "n3",
        "n4": "n5"
    },
    "unmatched_A": [
        "n4",
        "n2"
    ],
    "unmatched_B": [
        "n3",
        "n5",
        "n1",
        "n2"
    ],
    "details": {
        "n5->n1": {
            "score": 0.9287166178226471,
            "margin": -0.0009635150432586448
        },
        "n7->n3": {
            "score": 0.9075923398137093,
            "margin": 0.0002686038613319841
        },
        "n0->n4": {
            "score": 0.9476941674947739,
            "margin": 0.10358205276883325
        },
        "n4->n5": {
            "score": 0.9137121707201006,
            "margin": 0.0003843098878861806
        },
        "n0->n0": {
            "score": 0.9138382852077485,
            "margin": 0.10315562176860049
        },
        "n6->n1": {
            "score": 0.8987694397568704,
            "margin": 0.004020763933658689
        }
    }
}
----------------------------------------------------------------------------------------------------
<Text Legibility Issues Result>
[]
----------------------------------------------------------------------------------------------------
<Layout Evaluation Result>
{
    "layout_issues": [
        {
            "type": "line_crossing",
            "count": 0,
            "details": []
        },
        {
            "type": "image_overlap",
            "count": 0,
            "details": []
        },
        {
            "type": "text_overflow",
            "count": 2,
            "details": [
                "The phrase 'Encodes webpage elements using multimodal LLMs' is touching the edge of its box.",
                "The phrase 'Decomposes complex instructions into subtasks via multi-step reasoning' is touching the edge of its box."
            ]
        }
    ]
}
----------------------------------------------------------------------------------------------------
<Icon Description Result>
{
    "n0": "A neural network illustrating deep learning",
    "n1": "A bounding box around a webpage element",
    "n2": "A flowchart breaking down a complex process",
    "n3": "A person with tools suggesting problem-solving",
    "n4": "A secured database icon",
    "n5": "A lightbulb indicating generating insights"
}
----------------------------------------------------------------------------------------------------
<System Understanding Result>
Understanding A:
 The system, WebExperT, is a multimodal web agent designed to perform human-like web navigation tasks. It employs a dual-process approach inspired by 'thinking fast and slow'. The system encodes webpage elements using multimodal large language models (LLMs) and marks interactive elements with bounding boxes for better recognition. It decomposes complex user instructions into subtasks through a deliberate, multi-step reasoning process. The system also has an intuitive thinking process that performs single-step inference using supervised fine-tuning of lightweight models. Additionally, WebExperT uses experiential learning by storing and reflecting on failure experiences to continually refine its decision-making processes. Through GPT-4o, it generates insights from past failures to enhance future performance. This architecture enables the system to navigate web tasks effectively, simulating human cognitive processes.
Understanding B:
 The system described is a multimodal web agent framework called WebExperT, designed to automate web navigation tasks by emulating human-like cognitive processes. The agent operates through a cycle of perception, planning, action, and memory, using 'experiential fast-and-slow thinking'. It perceives inputs such as HTML text and screenshots of web pages, then plans actions by decomposing complex instructions into simpler tasks, leveraging a dual-process mechanism inspired by human cognitive theory — slow and analytic versus fast and heuristic thinking. As actions are executed, memories of past failures are analyzed to refine future decision-making, fostering continuous learning and improvement. The system aims to resemble human reasoning in navigation tasks, enhancing its abilities by adapting insights from experience to new situations.
----------------------------------------------------------------------------------------------------
<Evaluate Result>
{
    "node_consistency": 0.6488620787858963,
    "edge_consistency": 0.0,
    "containment": 1.0,
    "layout": 0.8,
    "icon_consistency": 0.8928612420956293,
    "readability": 0.975760281085968,
    "text_legibility": 1.0,
    "total": 0.7596405145667848
}
----------------------------------------------------------------------------------------------------


==> anc/Generation_Case/_Content_Types_.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Types xmlns="http://schemas.openxmlformats.org/package/2006/content-types"><Default Extension="bin" ContentType="application/vnd.openxmlformats-officedocument.presentationml.printerSettings"/><Default Extension="jpeg" ContentType="image/jpeg"/><Default Extension="png" ContentType="image/png"/><Default Extension="rels" ContentType="application/vnd.openxmlformats-package.relationships+xml"/><Default Extension="xml" ContentType="application/xml"/><Override PartName="/docProps/app.xml" ContentType="application/vnd.openxmlformats-officedocument.extended-properties+xml"/><Override PartName="/docProps/core.xml" ContentType="application/vnd.openxmlformats-package.core-properties+xml"/><Override PartName="/ppt/presProps.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.presProps+xml"/><Override PartName="/ppt/presentation.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.presentation.main+xml"/><Override PartName="/ppt/slideLayouts/slideLayout1.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout10.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout11.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout2.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout3.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout4.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout5.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout6.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout7.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout8.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout9.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideMasters/slideMaster1.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideMaster+xml"/><Override PartName="/ppt/slides/slide1.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slide+xml"/><Override PartName="/ppt/tableStyles.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.tableStyles+xml"/><Override PartName="/ppt/theme/theme1.xml" ContentType="application/vnd.openxmlformats-officedocument.theme+xml"/><Override PartName="/ppt/viewProps.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.viewProps+xml"/></Types>

==> anc/Generation_Case/docProps/app.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Properties xmlns="http://schemas.openxmlformats.org/officeDocument/2006/extended-properties" xmlns:vt="http://schemas.openxmlformats.org/officeDocument/2006/docPropsVTypes"><TotalTime>1</TotalTime><Words>0</Words><Application>Microsoft Macintosh PowerPoint</Application><PresentationFormat>On-screen Show (4:3)</PresentationFormat><Paragraphs>0</Paragraphs><Slides>0</Slides><Notes>0</Notes><HiddenSlides>0</HiddenSlides><MMClips>0</MMClips><ScaleCrop>false</ScaleCrop><HeadingPairs><vt:vector size="4" baseType="variant"><vt:variant><vt:lpstr>Theme</vt:lpstr></vt:variant><vt:variant><vt:i4>1</vt:i4></vt:variant><vt:variant><vt:lpstr>Slide Titles</vt:lpstr></vt:variant><vt:variant><vt:i4>0</vt:i4></vt:variant></vt:vector></HeadingPairs><TitlesOfParts><vt:vector size="1" baseType="lpstr"><vt:lpstr>Office Theme</vt:lpstr></vt:vector></TitlesOfParts><Manager></Manager><Company></Company><LinksUpToDate>false</LinksUpToDate><SharedDoc>false</SharedDoc><HyperlinkBase></HyperlinkBase><HyperlinksChanged>false</HyperlinksChanged><AppVersion>14.0000</AppVersion></Properties>

==> anc/Generation_Case/docProps/core.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<cp:coreProperties xmlns:cp="http://schemas.openxmlformats.org/package/2006/metadata/core-properties" xmlns:dc="http://purl.org/dc/elements/1.1/" xmlns:dcterms="http://purl.org/dc/terms/" xmlns:dcmitype="http://purl.org/dc/dcmitype/" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance"><dc:title/><dc:subject/><dc:creator/><cp:keywords/><dc:description>generated using python-pptx</dc:description><cp:lastModifiedBy>Steve Canny</cp:lastModifiedBy><cp:revision>1</cp:revision><dcterms:created xsi:type="dcterms:W3CDTF">2013-01-27T09:14:16Z</dcterms:created><dcterms:modified xsi:type="dcterms:W3CDTF">2013-01-27T09:15:58Z</dcterms:modified><cp:category/></cp:coreProperties>

==> anc/Generation_Case/graph_design_detailed_results.txt <==
System Understanding
- **System name**: WebExperT

- **Task and overall objectives**: The system aims to automate web navigation tasks, such as booking flights, by emulating human-like abilities to follow user instructions and interact with websites effectively.

- **Main modules/stages and their responsibilities**:
  1. **Element Grounding**: Marks interactive web elements on screenshots with bounding boxes and encodes them using multimodal LLMs.
  2. **Dual-Process Planning**:
     - **Deliberate Thinking Process**: Decomposes complex instructions into subtasks through multi-step reasoning using keypoints extractor, path finder, and reasoning planner.
     - **Intuitive Thinking Process**: Performs single-step inference using an empirical planner to inherit capabilities from deliberate thinking via supervised fine-tuning.
  3. **Experiential Learning**: Stores failure experiences and generates insights through self-reflection to refine planning and decision-making outcomes.

- **Key data/information flow (input → process → output)**:
  - **Input**: User instruction, screenshot, HTML text, previous actions.
  - **Process**: 
    - Element grounding identifies relevant elements in the webpage.
    - Dual-process planning generates a plan using fast-and-slow thinking.
    - Experiential learning reflects on failures to improve future decisions.
  - **Output**: Executable action sequence comprising element selection, operation, and additional value for browser events.

- **Important models/algorithms and their roles**:
  1. **Multimodal LLMs**: Used for encoding webpage elements and driving the deliberate thinking process.
  2. **InternVL2**: Backbone for empirical planner in intuitive thinking process.
  3. **GPT-4o**: Used for reflection generation in experiential learning.

- **Key constraints or assumptions**:
  - The system assumes the availability of multimodal LLMs for encoding and reasoning tasks.
  - Element grounding might result in overlapping bounding boxes when elements are densely packed.
  - Predefined failure criteria guide experiential learning, potentially limiting flexibility in allowing alternative approaches.
  - The system is evaluated primarily on automated web navigation tasks using the MIND2WEB dataset.
----------------------------------------------------------------------------------------------------
Top Modules Design Result
{
    "type": "module",
    "id": "n1",
    "name": "WebExperT System",
    "children": [
        {
            "type": "module",
            "id": "n2",
            "name": "Element Grounding",
            "children": []
        },
        {
            "type": "module",
            "id": "n3",
            "name": "Dual-Process Planning",
            "children": []
        },
        {
            "type": "module",
            "id": "n4",
            "name": "Experiential Learning",
            "children": []
        }
    ],
    "edges": [
        {
            "sources": [
                "n1"
            ],
            "targets": [
                "n2"
            ],
            "id": "e1",
            "name": "Initiate Element Grounding"
        },
        {
            "sources": [
                "n2"
            ],
            "targets": [
                "n3"
            ],
            "id": "e2",
            "name": "Element Identification"
        },
        {
            "sources": [
                "n3"
            ],
            "targets": [
                "n4"
            ],
            "id": "e3",
            "name": "Plan Feedback"
        },
        {
            "sources": [
                "n4"
            ],
            "targets": [
                "n1"
            ],
            "id": "e4",
            "name": "Refinement Feedback"
        }
    ]
}
----------------------------------------------------------------------------------------------------
Submodule Parallel Drafting Result
{
    "type": "module",
    "id": "n2",
    "name": "Element Grounding",
    "children": [
        {
            "type": "tool",
            "id": "n5",
            "name": "Multimodal LLMs",
            "children": [
                {
                    "type": "component-text",
                    "id": "n6",
                    "name": "Encoding Text",
                    "children": "Encoding webpage elements using multimodal LLMs."
                },
                {
                    "type": "component-icon",
                    "id": "n7",
                    "name": "Multimodal LLMs Icon",
                    "children": "Icon representing multimodal LLMs capabilities."
                }
            ]
        },
        {
            "type": "tool",
            "id": "n8",
            "name": "Bounding Box Tool",
            "children": [
                {
                    "type": "component-text",
                    "id": "n9",
                    "name": "Bounding Box Algorithm",
                    "children": "Marks interactive web elements with bounding boxes."
                },
                {
                    "type": "component-icon",
                    "id": "n10",
                    "name": "Bounding Box Icon",
                    "children": "Icon indicating bounding box functionality."
                }
            ]
        }
    ],
    "edges": [
        {
            "sources": [
                "n5"
            ],
            "targets": [
                "n8"
            ],
            "id": "e5",
            "name": "Element Encoding"
        }
    ]
}
----------------------------------------------------------------------------------------------------
Submodule Parallel Drafting Result
{
    "type": "module",
    "id": "n3",
    "name": "Dual-Process Planning",
    "children": [
        {
            "type": "tool",
            "id": "n5",
            "name": "Deliberate Thinking Process",
            "children": [
                {
                    "type": "component-text",
                    "id": "n6",
                    "name": "Keypoints Extractor",
                    "children": "Extracts essential points from complex instructions"
                },
                {
                    "type": "component-text",
                    "id": "n7",
                    "name": "Path Finder",
                    "children": "Finds optimal paths for task execution"
                },
                {
                    "type": "component-text",
                    "id": "n8",
                    "name": "Reasoning Planner",
                    "children": "Plans subtasks using multi-step reasoning"
                }
            ],
            "edges": [
                {
                    "sources": [
                        "n6"
                    ],
                    "targets": [
                        "n7"
                    ],
                    "id": "e5",
                    "name": "Extracted Keypoints"
                },
                {
                    "sources": [
                        "n7"
                    ],
                    "targets": [
                        "n8"
                    ],
                    "id": "e6",
                    "name": "Path Information"
                }
            ]
        },
        {
            "type": "tool",
            "id": "n9",
            "name": "Intuitive Thinking Process",
            "children": [
                {
                    "type": "component-text",
                    "id": "n10",
                    "name": "Empirical Planner",
                    "children": "Uses empirical data for single-step inference"
                },
                {
                    "type": "component-icon",
                    "id": "n11",
                    "name": "Intuitive Thinking Icon",
                    "children": "Lightbulb icon indicating quick inference"
                }
            ]
        }
    ],
    "edges": [
        {
            "sources": [
                "n5"
            ],
            "targets": [
                "n9"
            ],
            "id": "e7",
            "name": "Deliberate to Intuitive Transition"
        }
    ]
}
----------------------------------------------------------------------------------------------------
Submodule Parallel Drafting Result
{
    "type": "module",
    "id": "n4",
    "name": "Experiential Learning",
    "children": [
        {
            "type": "tool",
            "id": "n5",
            "name": "Reflection Generator",
            "children": [
                {
                    "type": "component-text",
                    "id": "n6",
                    "name": "Reflection Algorithm",
                    "children": "GPT-4o"
                },
                {
                    "type": "component-icon",
                    "id": "n7",
                    "name": "Reflection Icon",
                    "children": "Lightbulb icon indicating insight generation"
                }
            ],
            "edges": [
                {
                    "sources": [
                        "n5"
                    ],
                    "targets": [
                        "n8"
                    ],
                    "id": "e5",
                    "name": "Insights Generation"
                }
            ]
        },
        {
            "type": "tool",
            "id": "n8",
            "name": "Failure Experience Storage",
            "children": [
                {
                    "type": "component-text",
                    "id": "n9",
                    "name": "Experience Data",
                    "children": "Logs of previous failures"
                },
                {
                    "type": "component-icon",
                    "id": "n10",
                    "name": "Storage Icon",
                    "children": "Database icon indicating data storage"
                }
            ],
            "edges": [
                {
                    "sources": [
                        "n8"
                    ],
                    "targets": [
                        "n11"
                    ],
                    "id": "e6",
                    "name": "Data Retrieval"
                }
            ]
        },
        {
            "type": "tool",
            "id": "n11",
            "name": "Planning Refiner",
            "children": [
                {
                    "type": "component-text",
                    "id": "n12",
                    "name": "Refinement Process",
                    "children": "Uses insights to refine planning strategies"
                },
                {
                    "type": "component-icon",
                    "id": "n13",
                    "name": "Planning Icon",
                    "children": "Gear icon indicating process refinement"
                }
            ]
        }
    ],
    "edges": [
        {
            "sources": [
                "n5"
            ],
            "targets": [
                "n11"
            ],
            "id": "e7",
            "name": "Insight Application"
        }
    ]
}
----------------------------------------------------------------------------------------------------
Cross Module Edge Checking Result
{
    "type": "module",
    "id": "n1",
    "name": "WebExperT System",
    "children": [
        {
            "type": "module",
            "id": "n2",
            "name": "Element Grounding",
            "children": [
                {
                    "type": "tool",
                    "id": "n14",
                    "name": "Multimodal LLMs",
                    "children": [
                        {
                            "type": "component-text",
                            "id": "n15",
                            "name": "Encoding Algorithm",
                            "children": "Encodes webpage elements using multimodal LLMs"
                        },
                        {
                            "type": "component-icon",
                            "id": "n16",
                            "name": "LLM Icon",
                            "children": "Neural network icon indicating deep learning capabilities"
                        }
                    ]
                },
                {
                    "type": "tool",
                    "id": "n17",
                    "name": "Bounding Box Mapper",
                    "children": [
                        {
                            "type": "component-text",
                            "id": "n18",
                            "name": "Mapping Algorithm",
                            "children": "Marks interactive web elements with bounding boxes"
                        },
                        {
                            "type": "component-icon",
                            "id": "n19",
                            "name": "Mapper Icon",
                            "children": "Rectangle icon indicating bounding box functionality"
                        }
                    ]
                }
            ],
            "edges": [
                {
                    "sources": [
                        "n14"
                    ],
                    "targets": [
                        "n17"
                    ],
                    "id": "e8",
                    "name": "Element Encoding"
                }
            ]
        },
        {
            "type": "module",
            "id": "n3",
            "name": "Dual-Process Planning",
            "children": [
                {
                    "type": "tool",
                    "id": "n20",
                    "name": "Deliberate Thinking Process",
                    "children": [
                        {
                            "type": "component-text",
                            "id": "n21",
                            "name": "Reasoning Algorithm",
                            "children": "Decomposes complex instructions into subtasks via multi-step reasoning"
                        },
                        {
                            "type": "component-icon",
                            "id": "n22",
                            "name": "Deliberation Icon",
                            "children": "Path and keypoint icon indicating structured planning"
                        }
                    ]
                },
                {
                    "type": "tool",
                    "id": "n23",
                    "name": "Intuitive Thinking Process",
                    "children": [
                        {
                            "type": "component-text",
                            "id": "n24",
                            "name": "Empirical Planner",
                            "children": "Performs single-step inference using supervised fine-tuning"
                        },
                        {
                            "type": "component-icon",
                            "id": "n25",
                            "name": "Intuition Icon",
                            "children": "Instant decision icon indicating rapid inference"
                        }
                    ],
                    "edges": [
                        {
                            "sources": [
                                "n23"
                            ],
                            "targets": [
                                "n20"
                            ],
                            "id": "e9",
                            "name": "Capability Inheritance"
                        }
                    ]
                }
            ],
            "edges": [
                {
                    "sources": [
                        "n20"
                    ],
                    "targets": [
                        "n23"
                    ],
                    "id": "e10",
                    "name": "Subtask Completion"
                }
            ]
        },
        {
            "type": "module",
            "id": "n4",
            "name": "Experiential Learning",
            "children": [
                {
                    "type": "tool",
                    "id": "n26",
                    "name": "Reflection Generator",
                    "children": [
                        {
                            "type": "component-text",
                            "id": "n27",
                            "name": "Reflection Algorithm",
                            "children": "Generates insights from failure experiences using GPT-4o"
                        },
                        {
                            "type": "component-icon",
                            "id": "n28",
                            "name": "Reflection Icon",
                            "children": "Lightbulb icon indicating insight generation"
                        }
                    ]
                },
                {
                    "type": "tool",
                    "id": "n29",
                    "name": "Failure Experience Recorder",
                    "children": [
                        {
                            "type": "component-text",
                            "id": "n30",
                            "name": "Recording Method",
                            "children": "Stores and processes failure experiences"
                        },
                        {
                            "type": "component-icon",
                            "id": "n31",
                            "name": "Recorder Icon",
                            "children": "Database icon representing data storage"
                        }
                    ]
                }
            ],
            "edges": [
                {
                    "sources": [
                        "n29"
                    ],
                    "targets": [
                        "n26"
                    ],
                    "id": "e11",
                    "name": "Experience Feedback"
                }
            ]
        }
    ],
    "edges": [
        {
            "sources": [
                "n1"
            ],
            "targets": [
                "n2"
            ],
            "id": "e1",
            "name": "Initiate Element Grounding"
        },
        {
            "sources": [
                "n2"
            ],
            "targets": [
                "n3"
            ],
            "id": "e2",
            "name": "Element Identification"
        },
        {
            "sources": [
                "n3"
            ],
            "targets": [
                "n4"
            ],
            "id": "e3",
            "name": "Plan Feedback"
        },
        {
            "sources": [
                "n4"
            ],
            "targets": [
                "n1"
            ],
            "id": "e4",
            "name": "Refinement Feedback"
        }
    ]
}
----------------------------------------------------------------------------------------------------
Symbolic Pruning Result
{
    "type": "module",
    "id": "n1",
    "name": "WebExperT System",
    "children": [
        {
            "type": "module",
            "id": "n2",
            "name": "Element Grounding",
            "children": [
                {
                    "type": "tool",
                    "id": "n14",
                    "name": "Multimodal LLMs",
                    "children": [
                        {
                            "type": "component-text",
                            "id": "n15",
                            "name": "Encoding Algorithm",
                            "children": "Encodes webpage elements using multimodal LLMs"
                        },
                        {
                            "type": "component-icon",
                            "id": "n16",
                            "name": "LLM Icon",
                            "children": "Neural network icon indicating deep learning capabilities"
                        }
                    ]
                },
                {
                    "type": "tool",
                    "id": "n17",
                    "name": "Bounding Box Mapper",
                    "children": [
                        {
                            "type": "component-text",
                            "id": "n18",
                            "name": "Mapping Algorithm",
                            "children": "Marks interactive web elements with bounding boxes"
                        },
                        {
                            "type": "component-icon",
                            "id": "n19",
                            "name": "Mapper Icon",
                            "children": "Rectangle icon indicating bounding box functionality"
                        }
                    ]
                }
            ],
            "edges": [
                {
                    "sources": [
                        "n14"
                    ],
                    "targets": [
                        "n17"
                    ],
                    "id": "e8",
                    "name": "Element Encoding"
                }
            ]
        },
        {
            "type": "module",
            "id": "n3",
            "name": "Dual-Process Planning",
            "children": [
                {
                    "type": "tool",
                    "id": "n20",
                    "name": "Deliberate Thinking Process",
                    "children": [
                        {
                            "type": "component-text",
                            "id": "n21",
                            "name": "Reasoning Algorithm",
                            "children": "Decomposes complex instructions into subtasks via multi-step reasoning"
                        },
                        {
                            "type": "component-icon",
                            "id": "n22",
                            "name": "Deliberation Icon",
                            "children": "Path and keypoint icon indicating structured planning"
                        }
                    ]
                },
                {
                    "type": "tool",
                    "id": "n23",
                    "name": "Intuitive Thinking Process",
                    "children": [
                        {
                            "type": "component-text",
                            "id": "n24",
                            "name": "Empirical Planner",
                            "children": "Performs single-step inference using supervised fine-tuning"
                        },
                        {
                            "type": "component-icon",
                            "id": "n25",
                            "name": "Intuition Icon",
                            "children": "Instant decision icon indicating rapid inference"
                        }
                    ]
                }
            ],
            "edges": [
                {
                    "sources": [
                        "n20"
                    ],
                    "targets": [
                        "n23"
                    ],
                    "id": "e10",
                    "name": "Subtask Completion"
                }
            ]
        },
        {
            "type": "module",
            "id": "n4",
            "name": "Experiential Learning",
            "children": [
                {
                    "type": "tool",
                    "id": "n26",
                    "name": "Reflection Generator",
                    "children": [
                        {
                            "type": "component-text",
                            "id": "n27",
                            "name": "Reflection Algorithm",
                            "children": "Generates insights from failure experiences using GPT-4o"
                        },
                        {
                            "type": "component-icon",
                            "id": "n28",
                            "name": "Reflection Icon",
                            "children": "Lightbulb icon indicating insight generation"
                        }
                    ]
                },
                {
                    "type": "tool",
                    "id": "n29",
                    "name": "Failure Experience Recorder",
                    "children": [
                        {
                            "type": "component-text",
                            "id": "n30",
                            "name": "Recording Method",
                            "children": "Stores and processes failure experiences"
                        },
                        {
                            "type": "component-icon",
                            "id": "n31",
                            "name": "Recorder Icon",
                            "children": "Database icon representing data storage"
                        }
                    ]
                }
            ],
            "edges": [
                {
                    "sources": [
                        "n29"
                    ],
                    "targets": [
                        "n26"
                    ],
                    "id": "e11",
                    "name": "Experience Feedback"
                }
            ]
        }
    ],
    "edges": [
        {
            "sources": [
                "n2"
            ],
            "targets": [
                "n3"
            ],
            "id": "e2",
            "name": "Element Identification"
        },
        {
            "sources": [
                "n3"
            ],
            "targets": [
                "n4"
            ],
            "id": "e3",
            "name": "Plan Feedback"
        }
    ]
}
----------------------------------------------------------------------------------------------------


==> anc/Generation_Case/ppt/_rels/presentation.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="slideMasters/slideMaster1.xml"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/printerSettings" Target="printerSettings/printerSettings1.bin"/><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/presProps" Target="presProps.xml"/><Relationship Id="rId4" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/viewProps" Target="viewProps.xml"/><Relationship Id="rId5" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/theme" Target="theme/theme1.xml"/><Relationship Id="rId6" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/tableStyles" Target="tableStyles.xml"/><Relationship Id="rId7" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slide" Target="slides/slide1.xml"/></Relationships>

==> anc/Generation_Case/ppt/presProps.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:presentationPr xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main"><p:extLst><p:ext uri="{E76CE94A-603C-4142-B9EB-6D1370010A27}"><p14:discardImageEditData xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="0"/></p:ext><p:ext uri="{D31A062A-798A-4329-ABDD-BBA856620510}"><p14:defaultImageDpi xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="0"/></p:ext></p:extLst></p:presentationPr>

==> anc/Generation_Case/ppt/presentation.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:presentation xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" saveSubsetFonts="1" autoCompressPictures="0"><p:sldMasterIdLst><p:sldMasterId id="2147483648" r:id="rId1"/></p:sldMasterIdLst><p:sldIdLst><p:sldId id="256" r:id="rId7"/></p:sldIdLst><p:sldSz cx="7496174" cy="7686675" type="screen4x3"/><p:notesSz cx="6858000" cy="9144000"/><p:defaultTextStyle><a:defPPr><a:defRPr lang="en-US"/></a:defPPr><a:lvl1pPr marL="0" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl1pPr><a:lvl2pPr marL="457200" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl2pPr><a:lvl3pPr marL="914400" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl3pPr><a:lvl4pPr marL="1371600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl4pPr><a:lvl5pPr marL="1828800" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl5pPr><a:lvl6pPr marL="2286000" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl6pPr><a:lvl7pPr marL="2743200" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl7pPr><a:lvl8pPr marL="3200400" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl8pPr><a:lvl9pPr marL="3657600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl9pPr></p:defaultTextStyle></p:presentation>

==> anc/Generation_Case/ppt/slideLayouts/_rels/slideLayout1.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/Generation_Case/ppt/slideLayouts/_rels/slideLayout10.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/Generation_Case/ppt/slideLayouts/_rels/slideLayout11.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/Generation_Case/ppt/slideLayouts/_rels/slideLayout2.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/Generation_Case/ppt/slideLayouts/_rels/slideLayout3.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/Generation_Case/ppt/slideLayouts/_rels/slideLayout4.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/Generation_Case/ppt/slideLayouts/_rels/slideLayout5.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/Generation_Case/ppt/slideLayouts/_rels/slideLayout6.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/Generation_Case/ppt/slideLayouts/_rels/slideLayout7.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/Generation_Case/ppt/slideLayouts/_rels/slideLayout8.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/Generation_Case/ppt/slideLayouts/_rels/slideLayout9.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/Generation_Case/ppt/slideLayouts/slideLayout1.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="title" preserve="1"><p:cSld name="Title Slide"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ctrTitle"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="685800" y="2130425"/><a:ext cx="7772400" cy="1470025"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Subtitle 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="subTitle" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="1371600" y="3886200"/><a:ext cx="6400800" cy="1752600"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr marL="0" indent="0" algn="ctr"><a:buNone/><a:defRPr><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl1pPr><a:lvl2pPr marL="457200" indent="0" algn="ctr"><a:buNone/><a:defRPr><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl2pPr><a:lvl3pPr marL="914400" indent="0" algn="ctr"><a:buNone/><a:defRPr><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl3pPr><a:lvl4pPr marL="1371600" indent="0" algn="ctr"><a:buNone/><a:defRPr><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl4pPr><a:lvl5pPr marL="1828800" indent="0" algn="ctr"><a:buNone/><a:defRPr><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl5pPr><a:lvl6pPr marL="2286000" indent="0" algn="ctr"><a:buNone/><a:defRPr><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl6pPr><a:lvl7pPr marL="2743200" indent="0" algn="ctr"><a:buNone/><a:defRPr><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl7pPr><a:lvl8pPr marL="3200400" indent="0" algn="ctr"><a:buNone/><a:defRPr><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl8pPr><a:lvl9pPr marL="3657600" indent="0" algn="ctr"><a:buNone/><a:defRPr><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl9pPr></a:lstStyle><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master subtitle style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="3168075583"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/Generation_Case/ppt/slideLayouts/slideLayout10.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="vertTx" preserve="1"><p:cSld name="Title and Vertical Text"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Vertical Text Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" orient="vert" idx="1"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr vert="eaVert"/><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fifth level</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="2910927964"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/Generation_Case/ppt/slideLayouts/slideLayout11.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="vertTitleAndTx" preserve="1"><p:cSld name="Vertical Title and Text"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Vertical Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title" orient="vert"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="6629400" y="274638"/><a:ext cx="2057400" cy="5851525"/></a:xfrm></p:spPr><p:txBody><a:bodyPr vert="eaVert"/><a:lstStyle/><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Vertical Text Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" orient="vert" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="457200" y="274638"/><a:ext cx="6019800" cy="5851525"/></a:xfrm></p:spPr><p:txBody><a:bodyPr vert="eaVert"/><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fifth level</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="3612223792"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/Generation_Case/ppt/slideLayouts/slideLayout2.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="obj" preserve="1"><p:cSld name="Title and Content"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Content Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph idx="1"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fifth level</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="2614314258"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/Generation_Case/ppt/slideLayouts/slideLayout3.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="secHead" preserve="1"><p:cSld name="Section Header"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="722313" y="4406900"/><a:ext cx="7772400" cy="1362075"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="t"/><a:lstStyle><a:lvl1pPr algn="l"><a:defRPr sz="4000" b="1" cap="all"/></a:lvl1pPr></a:lstStyle><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Text Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="722313" y="2906713"/><a:ext cx="7772400" cy="1500187"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="2000"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl1pPr><a:lvl2pPr marL="457200" indent="0"><a:buNone/><a:defRPr sz="1800"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl2pPr><a:lvl3pPr marL="914400" indent="0"><a:buNone/><a:defRPr sz="1600"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl3pPr><a:lvl4pPr marL="1371600" indent="0"><a:buNone/><a:defRPr sz="1400"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl4pPr><a:lvl5pPr marL="1828800" indent="0"><a:buNone/><a:defRPr sz="1400"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl5pPr><a:lvl6pPr marL="2286000" indent="0"><a:buNone/><a:defRPr sz="1400"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl6pPr><a:lvl7pPr marL="2743200" indent="0"><a:buNone/><a:defRPr sz="1400"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl7pPr><a:lvl8pPr marL="3200400" indent="0"><a:buNone/><a:defRPr sz="1400"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl8pPr><a:lvl9pPr marL="3657600" indent="0"><a:buNone/><a:defRPr sz="1400"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="960648375"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/Generation_Case/ppt/slideLayouts/slideLayout4.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="twoObj" preserve="1"><p:cSld name="Two Content"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Content Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph sz="half" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="457200" y="1600200"/><a:ext cx="4038600" cy="4525963"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr><a:defRPr sz="2800"/></a:lvl1pPr><a:lvl2pPr><a:defRPr sz="2400"/></a:lvl2pPr><a:lvl3pPr><a:defRPr sz="2000"/></a:lvl3pPr><a:lvl4pPr><a:defRPr sz="1800"/></a:lvl4pPr><a:lvl5pPr><a:defRPr sz="1800"/></a:lvl5pPr><a:lvl6pPr><a:defRPr sz="1800"/></a:lvl6pPr><a:lvl7pPr><a:defRPr sz="1800"/></a:lvl7pPr><a:lvl8pPr><a:defRPr sz="1800"/></a:lvl8pPr><a:lvl9pPr><a:defRPr sz="1800"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fifth level</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Content Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph sz="half" idx="2"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="4648200" y="1600200"/><a:ext cx="4038600" cy="4525963"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr><a:defRPr sz="2800"/></a:lvl1pPr><a:lvl2pPr><a:defRPr sz="2400"/></a:lvl2pPr><a:lvl3pPr><a:defRPr sz="2000"/></a:lvl3pPr><a:lvl4pPr><a:defRPr sz="1800"/></a:lvl4pPr><a:lvl5pPr><a:defRPr sz="1800"/></a:lvl5pPr><a:lvl6pPr><a:defRPr sz="1800"/></a:lvl6pPr><a:lvl7pPr><a:defRPr sz="1800"/></a:lvl7pPr><a:lvl8pPr><a:defRPr sz="1800"/></a:lvl8pPr><a:lvl9pPr><a:defRPr sz="1800"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fifth level</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Date Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Footer Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="7" name="Slide Number Placeholder 6"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="2782244947"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/Generation_Case/ppt/slideLayouts/slideLayout5.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="twoTxTwoObj" preserve="1"><p:cSld name="Comparison"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr><a:defRPr/></a:lvl1pPr></a:lstStyle><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Text Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="457200" y="1535113"/><a:ext cx="4040188" cy="639762"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="2400" b="1"/></a:lvl1pPr><a:lvl2pPr marL="457200" indent="0"><a:buNone/><a:defRPr sz="2000" b="1"/></a:lvl2pPr><a:lvl3pPr marL="914400" indent="0"><a:buNone/><a:defRPr sz="1800" b="1"/></a:lvl3pPr><a:lvl4pPr marL="1371600" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl4pPr><a:lvl5pPr marL="1828800" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl5pPr><a:lvl6pPr marL="2286000" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl6pPr><a:lvl7pPr marL="2743200" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl7pPr><a:lvl8pPr marL="3200400" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl8pPr><a:lvl9pPr marL="3657600" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Content Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph sz="half" idx="2"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="457200" y="2174875"/><a:ext cx="4040188" cy="3951288"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr><a:defRPr sz="2400"/></a:lvl1pPr><a:lvl2pPr><a:defRPr sz="2000"/></a:lvl2pPr><a:lvl3pPr><a:defRPr sz="1800"/></a:lvl3pPr><a:lvl4pPr><a:defRPr sz="1600"/></a:lvl4pPr><a:lvl5pPr><a:defRPr sz="1600"/></a:lvl5pPr><a:lvl6pPr><a:defRPr sz="1600"/></a:lvl6pPr><a:lvl7pPr><a:defRPr sz="1600"/></a:lvl7pPr><a:lvl8pPr><a:defRPr sz="1600"/></a:lvl8pPr><a:lvl9pPr><a:defRPr sz="1600"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fifth level</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Text Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" sz="quarter" idx="3"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="4645025" y="1535113"/><a:ext cx="4041775" cy="639762"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="2400" b="1"/></a:lvl1pPr><a:lvl2pPr marL="457200" indent="0"><a:buNone/><a:defRPr sz="2000" b="1"/></a:lvl2pPr><a:lvl3pPr marL="914400" indent="0"><a:buNone/><a:defRPr sz="1800" b="1"/></a:lvl3pPr><a:lvl4pPr marL="1371600" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl4pPr><a:lvl5pPr marL="1828800" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl5pPr><a:lvl6pPr marL="2286000" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl6pPr><a:lvl7pPr marL="2743200" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl7pPr><a:lvl8pPr marL="3200400" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl8pPr><a:lvl9pPr marL="3657600" indent="0"><a:buNone/><a:defRPr sz="1600" b="1"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Content Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph sz="quarter" idx="4"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="4645025" y="2174875"/><a:ext cx="4041775" cy="3951288"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr><a:defRPr sz="2400"/></a:lvl1pPr><a:lvl2pPr><a:defRPr sz="2000"/></a:lvl2pPr><a:lvl3pPr><a:defRPr sz="1800"/></a:lvl3pPr><a:lvl4pPr><a:defRPr sz="1600"/></a:lvl4pPr><a:lvl5pPr><a:defRPr sz="1600"/></a:lvl5pPr><a:lvl6pPr><a:defRPr sz="1600"/></a:lvl6pPr><a:lvl7pPr><a:defRPr sz="1600"/></a:lvl7pPr><a:lvl8pPr><a:defRPr sz="1600"/></a:lvl8pPr><a:lvl9pPr><a:defRPr sz="1600"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fifth level</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="7" name="Date Placeholder 6"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="8" name="Footer Placeholder 7"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="9" name="Slide Number Placeholder 8"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="990158736"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/Generation_Case/ppt/slideLayouts/slideLayout6.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="titleOnly" preserve="1"><p:cSld name="Title Only"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Date Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Footer Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Slide Number Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="727027711"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/Generation_Case/ppt/slideLayouts/slideLayout7.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="blank" preserve="1"><p:cSld name="Blank"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Date Placeholder 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Footer Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Slide Number Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="1212999818"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/Generation_Case/ppt/slideLayouts/slideLayout8.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="objTx" preserve="1"><p:cSld name="Content with Caption"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="457200" y="273050"/><a:ext cx="3008313" cy="1162050"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr algn="l"><a:defRPr sz="2000" b="1"/></a:lvl1pPr></a:lstStyle><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Content Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="3575050" y="273050"/><a:ext cx="5111750" cy="5853113"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr><a:defRPr sz="3200"/></a:lvl1pPr><a:lvl2pPr><a:defRPr sz="2800"/></a:lvl2pPr><a:lvl3pPr><a:defRPr sz="2400"/></a:lvl3pPr><a:lvl4pPr><a:defRPr sz="2000"/></a:lvl4pPr><a:lvl5pPr><a:defRPr sz="2000"/></a:lvl5pPr><a:lvl6pPr><a:defRPr sz="2000"/></a:lvl6pPr><a:lvl7pPr><a:defRPr sz="2000"/></a:lvl7pPr><a:lvl8pPr><a:defRPr sz="2000"/></a:lvl8pPr><a:lvl9pPr><a:defRPr sz="2000"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fifth level</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Text Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" sz="half" idx="2"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="457200" y="1435100"/><a:ext cx="3008313" cy="4691063"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="1400"/></a:lvl1pPr><a:lvl2pPr marL="457200" indent="0"><a:buNone/><a:defRPr sz="1200"/></a:lvl2pPr><a:lvl3pPr marL="914400" indent="0"><a:buNone/><a:defRPr sz="1000"/></a:lvl3pPr><a:lvl4pPr marL="1371600" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl4pPr><a:lvl5pPr marL="1828800" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl5pPr><a:lvl6pPr marL="2286000" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl6pPr><a:lvl7pPr marL="2743200" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl7pPr><a:lvl8pPr marL="3200400" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl8pPr><a:lvl9pPr marL="3657600" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Date Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Footer Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="7" name="Slide Number Placeholder 6"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="1840726560"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/Generation_Case/ppt/slideLayouts/slideLayout9.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="picTx" preserve="1"><p:cSld name="Picture with Caption"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="1792288" y="4800600"/><a:ext cx="5486400" cy="566738"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr algn="l"><a:defRPr sz="2000" b="1"/></a:lvl1pPr></a:lstStyle><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Picture Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="pic" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="1792288" y="612775"/><a:ext cx="5486400" cy="4114800"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="3200"/></a:lvl1pPr><a:lvl2pPr marL="457200" indent="0"><a:buNone/><a:defRPr sz="2800"/></a:lvl2pPr><a:lvl3pPr marL="914400" indent="0"><a:buNone/><a:defRPr sz="2400"/></a:lvl3pPr><a:lvl4pPr marL="1371600" indent="0"><a:buNone/><a:defRPr sz="2000"/></a:lvl4pPr><a:lvl5pPr marL="1828800" indent="0"><a:buNone/><a:defRPr sz="2000"/></a:lvl5pPr><a:lvl6pPr marL="2286000" indent="0"><a:buNone/><a:defRPr sz="2000"/></a:lvl6pPr><a:lvl7pPr marL="2743200" indent="0"><a:buNone/><a:defRPr sz="2000"/></a:lvl7pPr><a:lvl8pPr marL="3200400" indent="0"><a:buNone/><a:defRPr sz="2000"/></a:lvl8pPr><a:lvl9pPr marL="3657600" indent="0"><a:buNone/><a:defRPr sz="2000"/></a:lvl9pPr></a:lstStyle><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Text Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" sz="half" idx="2"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="1792288" y="5367338"/><a:ext cx="5486400" cy="804862"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="1400"/></a:lvl1pPr><a:lvl2pPr marL="457200" indent="0"><a:buNone/><a:defRPr sz="1200"/></a:lvl2pPr><a:lvl3pPr marL="914400" indent="0"><a:buNone/><a:defRPr sz="1000"/></a:lvl3pPr><a:lvl4pPr marL="1371600" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl4pPr><a:lvl5pPr marL="1828800" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl5pPr><a:lvl6pPr marL="2286000" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl6pPr><a:lvl7pPr marL="2743200" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl7pPr><a:lvl8pPr marL="3200400" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl8pPr><a:lvl9pPr marL="3657600" indent="0"><a:buNone/><a:defRPr sz="900"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Date Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Footer Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="7" name="Slide Number Placeholder 6"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="3889236939"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/Generation_Case/ppt/slideMasters/_rels/slideMaster1.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout1.xml"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout2.xml"/><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout3.xml"/><Relationship Id="rId4" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout4.xml"/><Relationship Id="rId5" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout5.xml"/><Relationship Id="rId6" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout6.xml"/><Relationship Id="rId7" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout7.xml"/><Relationship Id="rId8" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout8.xml"/><Relationship Id="rId9" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout9.xml"/><Relationship Id="rId10" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout10.xml"/><Relationship Id="rId11" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout11.xml"/><Relationship Id="rId12" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/theme" Target="../theme/theme1.xml"/></Relationships>

==> anc/Generation_Case/ppt/slideMasters/slideMaster1.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sldMaster xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main"><p:cSld><p:bg><p:bgRef idx="1001"><a:schemeClr val="bg1"/></p:bgRef></p:bg><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title Placeholder 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="457200" y="274638"/><a:ext cx="8229600" cy="1143000"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"><a:normAutofit/></a:bodyPr><a:lstStyle/><a:p><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master title style</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Text Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="457200" y="1600200"/><a:ext cx="8229600" cy="4525963"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0"><a:normAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Click to edit Master text styles</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Second level</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Third level</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fourth level</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="en-US" smtClean="0"/><a:t>Fifth level</a:t></a:r><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="2"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="457200" y="6356350"/><a:ext cx="2133600" cy="365125"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"/><a:lstStyle><a:lvl1pPr algn="l"><a:defRPr sz="1200"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl1pPr></a:lstStyle><a:p><a:fld id="{5BCAD085-E8A6-8845-BD4E-CB4CCA059FC4}" type="datetimeFigureOut"><a:rPr lang="en-US" smtClean="0"/><a:t>1/27/13</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="3"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="3124200" y="6356350"/><a:ext cx="2895600" cy="365125"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"/><a:lstStyle><a:lvl1pPr algn="ctr"><a:defRPr sz="1200"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl1pPr></a:lstStyle><a:p><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="4"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="6553200" y="6356350"/><a:ext cx="2133600" cy="365125"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"/><a:lstStyle><a:lvl1pPr algn="r"><a:defRPr sz="1200"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl1pPr></a:lstStyle><a:p><a:fld id="{C1FF6DA9-008F-8B48-92A6-B652298478BF}" type="slidenum"><a:rPr lang="en-US" smtClean="0"/><a:t>‹#›</a:t></a:fld><a:endParaRPr lang="en-US"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="2209977519"/></p:ext></p:extLst></p:cSld><p:clrMap bg1="lt1" tx1="dk1" bg2="lt2" tx2="dk2" accent1="accent1" accent2="accent2" accent3="accent3" accent4="accent4" accent5="accent5" accent6="accent6" hlink="hlink" folHlink="folHlink"/><p:sldLayoutIdLst><p:sldLayoutId id="2147483649" r:id="rId1"/><p:sldLayoutId id="2147483650" r:id="rId2"/><p:sldLayoutId id="2147483651" r:id="rId3"/><p:sldLayoutId id="2147483652" r:id="rId4"/><p:sldLayoutId id="2147483653" r:id="rId5"/><p:sldLayoutId id="2147483654" r:id="rId6"/><p:sldLayoutId id="2147483655" r:id="rId7"/><p:sldLayoutId id="2147483656" r:id="rId8"/><p:sldLayoutId id="2147483657" r:id="rId9"/><p:sldLayoutId id="2147483658" r:id="rId10"/><p:sldLayoutId id="2147483659" r:id="rId11"/></p:sldLayoutIdLst><p:txStyles><p:titleStyle><a:lvl1pPr algn="ctr" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:spcBef><a:spcPct val="0"/></a:spcBef><a:buNone/><a:defRPr sz="4400" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mj-lt"/><a:ea typeface="+mj-ea"/><a:cs typeface="+mj-cs"/></a:defRPr></a:lvl1pPr></p:titleStyle><p:bodyStyle><a:lvl1pPr marL="342900" indent="-342900" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:spcBef><a:spcPct val="20000"/></a:spcBef><a:buFont typeface="Arial"/><a:buChar char="•"/><a:defRPr sz="3200" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl1pPr><a:lvl2pPr marL="742950" indent="-285750" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:spcBef><a:spcPct val="20000"/></a:spcBef><a:buFont typeface="Arial"/><a:buChar char="–"/><a:defRPr sz="2800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl2pPr><a:lvl3pPr marL="1143000" indent="-228600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:spcBef><a:spcPct val="20000"/></a:spcBef><a:buFont typeface="Arial"/><a:buChar char="•"/><a:defRPr sz="2400" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl3pPr><a:lvl4pPr marL="1600200" indent="-228600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:spcBef><a:spcPct val="20000"/></a:spcBef><a:buFont typeface="Arial"/><a:buChar char="–"/><a:defRPr sz="2000" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl4pPr><a:lvl5pPr marL="2057400" indent="-228600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:spcBef><a:spcPct val="20000"/></a:spcBef><a:buFont typeface="Arial"/><a:buChar char="»"/><a:defRPr sz="2000" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl5pPr><a:lvl6pPr marL="2514600" indent="-228600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:spcBef><a:spcPct val="20000"/></a:spcBef><a:buFont typeface="Arial"/><a:buChar char="•"/><a:defRPr sz="2000" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl6pPr><a:lvl7pPr marL="2971800" indent="-228600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:spcBef><a:spcPct val="20000"/></a:spcBef><a:buFont typeface="Arial"/><a:buChar char="•"/><a:defRPr sz="2000" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl7pPr><a:lvl8pPr marL="3429000" indent="-228600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:spcBef><a:spcPct val="20000"/></a:spcBef><a:buFont typeface="Arial"/><a:buChar char="•"/><a:defRPr sz="2000" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl8pPr><a:lvl9pPr marL="3886200" indent="-228600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:spcBef><a:spcPct val="20000"/></a:spcBef><a:buFont typeface="Arial"/><a:buChar char="•"/><a:defRPr sz="2000" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl9pPr></p:bodyStyle><p:otherStyle><a:defPPr><a:defRPr lang="en-US"/></a:defPPr><a:lvl1pPr marL="0" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl1pPr><a:lvl2pPr marL="457200" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl2pPr><a:lvl3pPr marL="914400" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl3pPr><a:lvl4pPr marL="1371600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl4pPr><a:lvl5pPr marL="1828800" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl5pPr><a:lvl6pPr marL="2286000" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl6pPr><a:lvl7pPr marL="2743200" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl7pPr><a:lvl8pPr marL="3200400" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl8pPr><a:lvl9pPr marL="3657600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl9pPr></p:otherStyle></p:txStyles></p:sldMaster>

==> anc/Generation_Case/ppt/slides/_rels/slide1.xml.rels <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout7.xml"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image1.png"/><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image2.png"/><Relationship Id="rId4" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image3.png"/><Relationship Id="rId5" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image4.png"/><Relationship Id="rId6" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image5.png"/><Relationship Id="rId7" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image6.png"/></Relationships>

==> anc/Generation_Case/ppt/slides/slide1.xml <==
<?xml version='1.0' encoding='UTF-8' standalone='yes'?>
<p:sld xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships"><p:cSld><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr/><p:sp><p:nvSpPr><p:cNvPr id="2" name="Rounded Rectangle 1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="142875" y="142875"/><a:ext cx="6972300" cy="2133600"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E6F0FF"/></a:solidFill><a:ln w="19050"><a:solidFill><a:srgbClr val="6482B4"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Rounded Rectangle 2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="257175" y="257175"/><a:ext cx="3276600" cy="1905000"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E6F0FF"/></a:solidFill><a:ln w="19050"><a:solidFill><a:srgbClr val="6482B4"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Rounded Rectangle 3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="371475" y="1514475"/><a:ext cx="3048000" cy="533400"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E6F0FF"/></a:solidFill><a:ln w="19050"><a:solidFill><a:srgbClr val="6482B4"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1200"><a:solidFill><a:srgbClr val="141414"/></a:solidFill><a:latin typeface="DejaVu Sans"/></a:rPr><a:t>Encodes webpage elements using multimodal LLMs</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Rounded Rectangle 4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="371475" y="371475"/><a:ext cx="952500" cy="952500"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E6F0FF"/></a:solidFill><a:ln w="19050"><a:solidFill><a:srgbClr val="6482B4"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/></a:p></p:txBody></p:sp><p:pic><p:nvPicPr><p:cNvPr id="6" name="Picture 5" descr="icon_n16.png"/><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill><a:blip r:embed="rId2"/><a:stretch><a:fillRect/></a:stretch></p:blipFill><p:spPr><a:xfrm><a:off x="371475" y="371475"/><a:ext cx="952500" cy="952500"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:sp><p:nvSpPr><p:cNvPr id="7" name="Rounded Rectangle 6"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3724275" y="257175"/><a:ext cx="3276600" cy="1905000"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="F0E6FF"/></a:solidFill><a:ln w="19050"><a:solidFill><a:srgbClr val="6482B4"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="8" name="Rounded Rectangle 7"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3838575" y="1514475"/><a:ext cx="3048000" cy="533400"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E6F0FF"/></a:solidFill><a:ln w="19050"><a:solidFill><a:srgbClr val="6482B4"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1200"><a:solidFill><a:srgbClr val="141414"/></a:solidFill><a:latin typeface="DejaVu Sans"/></a:rPr><a:t>Marks interactive web elements with bounding boxes</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="9" name="Rounded Rectangle 8"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3838575" y="371475"/><a:ext cx="952500" cy="952500"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E6F0FF"/></a:solidFill><a:ln w="19050"><a:solidFill><a:srgbClr val="6482B4"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/></a:p></p:txBody></p:sp><p:pic><p:nvPicPr><p:cNvPr id="10" name="Picture 9" descr="icon_n19.png"/><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill><a:blip r:embed="rId3"/><a:stretch><a:fillRect/></a:stretch></p:blipFill><p:spPr><a:xfrm><a:off x="3838575" y="371475"/><a:ext cx="952500" cy="952500"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:sp><p:nvSpPr><p:cNvPr id="11" name="Rounded Rectangle 10"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="142875" y="2657475"/><a:ext cx="6972300" cy="2133600"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="F0E6FF"/></a:solidFill><a:ln w="19050"><a:solidFill><a:srgbClr val="6482B4"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="12" name="Rounded Rectangle 11"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="257175" y="2771775"/><a:ext cx="3276600" cy="1905000"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E6F0FF"/></a:solidFill><a:ln w="19050"><a:solidFill><a:srgbClr val="6482B4"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="13" name="Rounded Rectangle 12"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="371475" y="4029075"/><a:ext cx="3048000" cy="533400"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E6F0FF"/></a:solidFill><a:ln w="19050"><a:solidFill><a:srgbClr val="6482B4"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1200"><a:solidFill><a:srgbClr val="141414"/></a:solidFill><a:latin typeface="DejaVu Sans"/></a:rPr><a:t>Decomposes complex instructions into subtasks via multi-step reasoning</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="14" name="Rounded Rectangle 13"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="371475" y="2886075"/><a:ext cx="952500" cy="952500"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E6F0FF"/></a:solidFill><a:ln w="19050"><a:solidFill><a:srgbClr val="6482B4"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/></a:p></p:txBody></p:sp><p:pic><p:nvPicPr><p:cNvPr id="15" name="Picture 14" descr="icon_n22.png"/><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill><a:blip r:embed="rId4"/><a:stretch><a:fillRect/></a:stretch></p:blipFill><p:spPr><a:xfrm><a:off x="371475" y="2886075"/><a:ext cx="952500" cy="952500"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:sp><p:nvSpPr><p:cNvPr id="16" name="Rounded Rectangle 15"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3724275" y="2771775"/><a:ext cx="3276600" cy="1905000"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="F0E6FF"/></a:solidFill><a:ln w="19050"><a:solidFill><a:srgbClr val="6482B4"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="17" name="Rounded Rectangle 16"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3838575" y="4029075"/><a:ext cx="3048000" cy="533400"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E6F0FF"/></a:solidFill><a:ln w="19050"><a:solidFill><a:srgbClr val="6482B4"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1200"><a:solidFill><a:srgbClr val="141414"/></a:solidFill><a:latin typeface="DejaVu Sans"/></a:rPr><a:t>Performs single-step inference using supervised fine-tuning</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="18" name="Rounded Rectangle 17"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3838575" y="2886075"/><a:ext cx="952500" cy="952500"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E6F0FF"/></a:solidFill><a:ln w="19050"><a:solidFill><a:srgbClr val="6482B4"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/></a:p></p:txBody></p:sp><p:pic><p:nvPicPr><p:cNvPr id="19" name="Picture 18" descr="icon_n25.png"/><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill><a:blip r:embed="rId5"/><a:stretch><a:fillRect/></a:stretch></p:blipFill><p:spPr><a:xfrm><a:off x="3838575" y="2886075"/><a:ext cx="952500" cy="952500"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:sp><p:nvSpPr><p:cNvPr id="20" name="Rounded Rectangle 19"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="142875" y="5172075"/><a:ext cx="6781800" cy="2133600"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="FFF0E6"/></a:solidFill><a:ln w="19050"><a:solidFill><a:srgbClr val="6482B4"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="21" name="Rounded Rectangle 20"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3533775" y="5286375"/><a:ext cx="3276600" cy="1905000"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E6F0FF"/></a:solidFill><a:ln w="19050"><a:solidFill><a:srgbClr val="6482B4"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="22" name="Rounded Rectangle 21"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3648075" y="6543675"/><a:ext cx="3048000" cy="533400"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E6F0FF"/></a:solidFill><a:ln w="19050"><a:solidFill><a:srgbClr val="6482B4"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1200"><a:solidFill><a:srgbClr val="141414"/></a:solidFill><a:latin typeface="DejaVu Sans"/></a:rPr><a:t>Generates insights from failure experiences using GPT-4o</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="23" name="Rounded Rectangle 22"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3648075" y="5400675"/><a:ext cx="952500" cy="952500"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E6F0FF"/></a:solidFill><a:ln w="19050"><a:solidFill><a:srgbClr val="6482B4"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/></a:p></p:txBody></p:sp><p:pic><p:nvPicPr><p:cNvPr id="24" name="Picture 23" descr="icon_n28.png"/><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill><a:blip r:embed="rId6"/><a:stretch><a:fillRect/></a:stretch></p:blipFill><p:spPr><a:xfrm><a:off x="3648075" y="5400675"/><a:ext cx="952500" cy="952500"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:sp><p:nvSpPr><p:cNvPr id="25" name="Rounded Rectangle 24"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="257175" y="5372100"/><a:ext cx="3086100" cy="1733550"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="F0E6FF"/></a:solidFill><a:ln w="19050"><a:solidFill><a:srgbClr val="6482B4"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="26" name="Rounded Rectangle 25"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="371475" y="6629400"/><a:ext cx="2857500" cy="361950"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E6F0FF"/></a:solidFill><a:ln w="19050"><a:solidFill><a:srgbClr val="6482B4"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr sz="1200"><a:solidFill><a:srgbClr val="141414"/></a:solidFill><a:latin typeface="DejaVu Sans"/></a:rPr><a:t>Stores and processes failure experiences</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="27" name="Rounded Rectangle 26"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="371475" y="5486400"/><a:ext cx="952500" cy="952500"/></a:xfrm><a:prstGeom prst="roundRect"><a:avLst/></a:prstGeom><a:solidFill><a:srgbClr val="E6F0FF"/></a:solidFill><a:ln w="19050"><a:solidFill><a:srgbClr val="6482B4"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/></a:p></p:txBody></p:sp><p:pic><p:nvPicPr><p:cNvPr id="28" name="Picture 27" descr="icon_n31.png"/><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill><a:blip r:embed="rId7"/><a:stretch><a:fillRect/></a:stretch></p:blipFill><p:spPr><a:xfrm><a:off x="371475" y="5486400"/><a:ext cx="952500" cy="952500"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="29" name="Connector 28"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="3533775" y="1209675"/><a:ext cx="190500" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="19050"><a:solidFill><a:srgbClr val="505050"/></a:solidFill><a:tailEnd type="triangle" w="med" len="med"/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="1"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="30" name="Connector 29"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="3533775" y="3724275"/><a:ext cx="190500" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="19050"><a:solidFill><a:srgbClr val="505050"/></a:solidFill><a:tailEnd type="triangle" w="med" len="med"/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="1"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="31" name="Connector 30"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm><a:off x="3343275" y="6238875"/><a:ext cx="190500" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="19050"><a:solidFill><a:srgbClr val="505050"/></a:solidFill><a:tailEnd type="triangle" w="med" len="med"/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="1"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp></p:spTree></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sld>

==> anc/Generation_Case/ppt/tableStyles.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<a:tblStyleLst xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" def="{5C22544A-7EE6-4342-B048-85BDC9FD1C3A}"/>

==> anc/Generation_Case/ppt/theme/theme1.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<a:theme xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" name="Office Theme"><a:themeElements><a:clrScheme name="Office"><a:dk1><a:sysClr val="windowText" lastClr="000000"/></a:dk1><a:lt1><a:sysClr val="window" lastClr="FFFFFF"/></a:lt1><a:dk2><a:srgbClr val="1F497D"/></a:dk2><a:lt2><a:srgbClr val="EEECE1"/></a:lt2><a:accent1><a:srgbClr val="4F81BD"/></a:accent1><a:accent2><a:srgbClr val="C0504D"/></a:accent2><a:accent3><a:srgbClr val="9BBB59"/></a:accent3><a:accent4><a:srgbClr val="8064A2"/></a:accent4><a:accent5><a:srgbClr val="4BACC6"/></a:accent5><a:accent6><a:srgbClr val="F79646"/></a:accent6><a:hlink><a:srgbClr val="0000FF"/></a:hlink><a:folHlink><a:srgbClr val="800080"/></a:folHlink></a:clrScheme><a:fontScheme name="Office"><a:majorFont><a:latin typeface="Calibri"/><a:ea typeface=""/><a:cs typeface=""/><a:font script="Jpan" typeface="ＭＳ Ｐゴシック"/><a:font script="Hang" typeface="맑은 고딕"/><a:font script="Hans" typeface="宋体"/><a:font script="Hant" typeface="新細明體"/><a:font script="Arab" typeface="Times New Roman"/><a:font script="Hebr" typeface="Times New Roman"/><a:font script="Thai" typeface="Angsana New"/><a:font script="Ethi" typeface="Nyala"/><a:font script="Beng" typeface="Vrinda"/><a:font script="Gujr" typeface="Shruti"/><a:font script="Khmr" typeface="MoolBoran"/><a:font script="Knda" typeface="Tunga"/><a:font script="Guru" typeface="Raavi"/><a:font script="Cans" typeface="Euphemia"/><a:font script="Cher" typeface="Plantagenet Cherokee"/><a:font script="Yiii" typeface="Microsoft Yi Baiti"/><a:font script="Tibt" typeface="Microsoft Himalaya"/><a:font script="Thaa" typeface="MV Boli"/><a:font script="Deva" typeface="Mangal"/><a:font script="Telu" typeface="Gautami"/><a:font script="Taml" typeface="Latha"/><a:font script="Syrc" typeface="Estrangelo Edessa"/><a:font script="Orya" typeface="Kalinga"/><a:font script="Mlym" typeface="Kartika"/><a:font script="Laoo" typeface="DokChampa"/><a:font script="Sinh" typeface="Iskoola Pota"/><a:font script="Mong" typeface="Mongolian Baiti"/><a:font script="Viet" typeface="Times New Roman"/><a:font script="Uigh" typeface="Microsoft Uighur"/><a:font script="Geor" typeface="Sylfaen"/></a:majorFont><a:minorFont><a:latin typeface="Calibri"/><a:ea typeface=""/><a:cs typeface=""/><a:font script="Jpan" typeface="ＭＳ Ｐゴシック"/><a:font script="Hang" typeface="맑은 고딕"/><a:font script="Hans" typeface="宋体"/><a:font script="Hant" typeface="新細明體"/><a:font script="Arab" typeface="Arial"/><a:font script="Hebr" typeface="Arial"/><a:font script="Thai" typeface="Cordia New"/><a:font script="Ethi" typeface="Nyala"/><a:font script="Beng" typeface="Vrinda"/><a:font script="Gujr" typeface="Shruti"/><a:font script="Khmr" typeface="DaunPenh"/><a:font script="Knda" typeface="Tunga"/><a:font script="Guru" typeface="Raavi"/><a:font script="Cans" typeface="Euphemia"/><a:font script="Cher" typeface="Plantagenet Cherokee"/><a:font script="Yiii" typeface="Microsoft Yi Baiti"/><a:font script="Tibt" typeface="Microsoft Himalaya"/><a:font script="Thaa" typeface="MV Boli"/><a:font script="Deva" typeface="Mangal"/><a:font script="Telu" typeface="Gautami"/><a:font script="Taml" typeface="Latha"/><a:font script="Syrc" typeface="Estrangelo Edessa"/><a:font script="Orya" typeface="Kalinga"/><a:font script="Mlym" typeface="Kartika"/><a:font script="Laoo" typeface="DokChampa"/><a:font script="Sinh" typeface="Iskoola Pota"/><a:font script="Mong" typeface="Mongolian Baiti"/><a:font script="Viet" typeface="Arial"/><a:font script="Uigh" typeface="Microsoft Uighur"/><a:font script="Geor" typeface="Sylfaen"/></a:minorFont></a:fontScheme><a:fmtScheme name="Office"><a:fillStyleLst><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:gradFill rotWithShape="1"><a:gsLst><a:gs pos="0"><a:schemeClr val="phClr"><a:tint val="50000"/><a:satMod val="300000"/></a:schemeClr></a:gs><a:gs pos="35000"><a:schemeClr val="phClr"><a:tint val="37000"/><a:satMod val="300000"/></a:schemeClr></a:gs><a:gs pos="100000"><a:schemeClr val="phClr"><a:tint val="15000"/><a:satMod val="350000"/></a:schemeClr></a:gs></a:gsLst><a:lin ang="16200000" scaled="1"/></a:gradFill><a:gradFill rotWithShape="1"><a:gsLst><a:gs pos="0"><a:schemeClr val="phClr"><a:tint val="100000"/><a:shade val="100000"/><a:satMod val="130000"/></a:schemeClr></a:gs><a:gs pos="100000"><a:schemeClr val="phClr"><a:tint val="50000"/><a:shade val="100000"/><a:satMod val="350000"/></a:schemeClr></a:gs></a:gsLst><a:lin ang="16200000" scaled="0"/></a:gradFill></a:fillStyleLst><a:lnStyleLst><a:ln w="9525" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="phClr"><a:shade val="95000"/><a:satMod val="105000"/></a:schemeClr></a:solidFill><a:prstDash val="solid"/></a:ln><a:ln w="25400" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:prstDash val="solid"/></a:ln><a:ln w="38100" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:prstDash val="solid"/></a:ln></a:lnStyleLst><a:effectStyleLst><a:effectStyle><a:effectLst><a:outerShdw blurRad="40000" dist="20000" dir="5400000" rotWithShape="0"><a:srgbClr val="000000"><a:alpha val="38000"/></a:srgbClr></a:outerShdw></a:effectLst></a:effectStyle><a:effectStyle><a:effectLst><a:outerShdw blurRad="40000" dist="23000" dir="5400000" rotWithShape="0"><a:srgbClr val="000000"><a:alpha val="35000"/></a:srgbClr></a:outerShdw></a:effectLst></a:effectStyle><a:effectStyle><a:effectLst><a:outerShdw blurRad="40000" dist="23000" dir="5400000" rotWithShape="0"><a:srgbClr val="000000"><a:alpha val="35000"/></a:srgbClr></a:outerShdw></a:effectLst><a:scene3d><a:camera prst="orthographicFront"><a:rot lat="0" lon="0" rev="0"/></a:camera><a:lightRig rig="threePt" dir="t"><a:rot lat="0" lon="0" rev="1200000"/></a:lightRig></a:scene3d><a:sp3d><a:bevelT w="63500" h="25400"/></a:sp3d></a:effectStyle></a:effectStyleLst><a:bgFillStyleLst><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:gradFill rotWithShape="1"><a:gsLst><a:gs pos="0"><a:schemeClr val="phClr"><a:tint val="40000"/><a:satMod val="350000"/></a:schemeClr></a:gs><a:gs pos="40000"><a:schemeClr val="phClr"><a:tint val="45000"/><a:shade val="99000"/><a:satMod val="350000"/></a:schemeClr></a:gs><a:gs pos="100000"><a:schemeClr val="phClr"><a:shade val="20000"/><a:satMod val="255000"/></a:schemeClr></a:gs></a:gsLst><a:path path="circle"><a:fillToRect l="50000" t="-80000" r="50000" b="180000"/></a:path></a:gradFill><a:gradFill rotWithShape="1"><a:gsLst><a:gs pos="0"><a:schemeClr val="phClr"><a:tint val="80000"/><a:satMod val="300000"/></a:schemeClr></a:gs><a:gs pos="100000"><a:schemeClr val="phClr"><a:shade val="30000"/><a:satMod val="200000"/></a:schemeClr></a:gs></a:gsLst><a:path path="circle"><a:fillToRect l="50000" t="50000" r="50000" b="50000"/></a:path></a:gradFill></a:bgFillStyleLst></a:fmtScheme></a:themeElements><a:objectDefaults><a:spDef><a:spPr/><a:bodyPr/><a:lstStyle/><a:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></a:style></a:spDef><a:lnDef><a:spPr/><a:bodyPr/><a:lstStyle/><a:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="1"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></a:style></a:lnDef></a:objectDefaults><a:extraClrSchemeLst/></a:theme>

==> anc/Generation_Case/ppt/viewProps.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:viewPr xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" lastView="sldThumbnailView"><p:normalViewPr><p:restoredLeft sz="15620"/><p:restoredTop sz="94660"/></p:normalViewPr><p:slideViewPr><p:cSldViewPr snapToGrid="0" snapToObjects="1"><p:cViewPr varScale="1"><p:scale><a:sx n="124" d="100"/><a:sy n="124" d="100"/></p:scale><p:origin x="-1512" y="-112"/></p:cViewPr><p:guideLst><p:guide orient="horz" pos="2160"/><p:guide pos="2880"/></p:guideLst></p:cSldViewPr></p:slideViewPr><p:notesTextViewPr><p:cViewPr><p:scale><a:sx n="100" d="100"/><a:sy n="100" d="100"/></p:scale><p:origin x="0" y="0"/></p:cViewPr></p:notesTextViewPr><p:gridSpacing cx="76200" cy="76200"/></p:viewPr>
